GWTC-4.0: Searches for Gravitational-Wave Lensing Signatures

Gravitational waves can be gravitationally lensed by massive objects along their path. Depending on the lens mass and the lens--source geometry, this can lead to the observation of a single distorted signal or multiple repeated events with the same frequency evolution. We present the results for gravitational-wave lensing searches on the data from the first part of the fourth LIGO--Virgo--KAGRA observing run (O4a). We search for strongly lensed events in the newly acquired data by (1) searching for an overall phase shift present in an image formed at a saddle point of the lens potential, (2) looking for pairs of detected candidates with consistent frequency evolution, and (3) identifying sub-threshold counterpart candidates to the detected signals. Beyond strong lensing, we also look for lensing-induced distortions in all detected signals using an isolated point-mass model. We do not find evidence for strongly lensed gravitational-wave signals and use this result to constrain the rate of detectable strongly lensed events and the merger rate density of binary black holes at high redshift. In the search for single distorted lensed signals, we find one outlier: GW231123_135430, for which we report more detailed investigations. While this event is interesting, the associated waveform uncertainties make its interpretation complicated, and future observations of the populations of binary black holes and of gravitational lenses will help determine the probability that this event could be lensed.

==> gwtc-4-common-files/create_macros.py <==
import pandas as pd


def numbers_to_words(text):
    lookup = ["zero", "one", "two", "three", "four", "five", "six", "seven", "eight", "nine"]
    for nint, ntext in enumerate(lookup):
        text = text.replace(str(nint), ntext)
    return text


def print_macro(latex_key, command, status, filename):
    line = f'\\newcommand{{\\{latex_key}}}{{{{\\color{{{status}}}{{{command}}}}}}}'
    with open(filename, "a") as file:
        print(line, file=file)


def get_status_flag(reviewed):
    if pd.isna(reviewed) or reviewed.lower() in ["n", "no"]:
        return "UNREVIEWED"
    elif reviewed.lower() in ["y", "yes"]:
        return "REVIEWED"
    else:
        raise ValueError("Value of reviewed {reviewed} is not understood")


def initialise_file(filename, extra=None):
    review_colors_preamble = "\n".join([
        ""
        "\\providecolor{UNREVIEWED}{rgb}{1,0,0}",
        "\\providecolor{REVIEWED}{rgb}{0,.5,.5}",
        ""
    ])

    with open(filename, "w+") as file:
        print("%% THIS FILE IS AUTOGENERATED - DO NOT EDIT", file=file)
        print(review_colors_preamble, file=file)
        if extra:
            print(extra, file=file)


# Parse datetime
df = pd.read_csv("data/datetimes.csv", header=0, comment="#", skipinitialspace=True, parse_dates=["datetime_utc"])
datetime_macros_file = "macros/datetime_macros.tex"

initialise_file(datetime_macros_file)
for _, row in df.iterrows():
    if pd.isna(row.latex_key):
        latex_key = numbers_to_words(row.key)
        latex_key = "".join(x.capitalize() for x in latex_key.split("_"))
        latex_key = latex_key.replace("-", "").replace(".", "p")
    else:
        latex_key = row.latex_key

    status = get_status_flag(row.reviewed)
    apj_format_date = row.datetime_utc.strftime("%Y~%B~%d")
    apj_format_time = row.datetime_utc.strftime("%H:%M:%S")
    print_macro(latex_key + "Date", apj_format_date, status, datetime_macros_file)
    print_macro(latex_key + "Time", apj_format_time, status, datetime_macros_file)


# Parse quantities
df = pd.read_csv("data/quantities.csv", header=0, comment="#", skipinitialspace=True)
quantities_macros_file = "macros/quantities_macros.tex"
quantities_extras = """
\\DeclareSIUnit\\parsec{pc}
\\DeclareSIUnit\\Mpc{\\mega\\parsec}
"""
initialise_file(quantities_macros_file, quantities_extras)
for _, row in df.iterrows():
    if pd.isna(row.latex_key):
        latex_key = numbers_to_words(row.key)
        latex_key = "".join(x.capitalize() for x in latex_key.split("_"))
        latex_key = latex_key.replace("-", "").replace(".", "p")
    else:
        latex_key = row.latex_key

    value = row.value
    unit = row.unit
    status = get_status_flag(row.reviewed)
    command = f"\\qty{{{value}}}{{\\{unit}}}"
    print_macro(latex_key, command, status, quantities_macros_file)


==> gwtc-4-common-files/references/create_bibliography.py <==
import requests

def get_bibtex(key):
    headers = {'Accept': 'application/x-bibtex'}
    if ":" in key:
        # Key is an inspires key of the form Author:year
        url = f"https://inspirehep.net/api/literature?q={key}"
    elif key.isdigit():
        # Key is a a unique Inspire identifier
        url = f"https://inspirehep.net/api/literature/{key}"
    else:
        raise ValueError(f"Key {key} not understood")
    response = requests.get(url, headers=headers)
    bibtext = response.text
    if len(bibtext) == 0:
        raise ValueError(f"Error: failed to find a bibkey for {key}")
    return bibtext


bibfile = "bibliography.bib"
keyfile = "bibliography.keys"
sedfile = "updatetexkeys.sed"
keyfile_valid = keyfile + ".valid"
keyfile_alias = keyfile + ".alias"
base_bibfile = "base_" + bibfile
autogenline = "%%% CONTENT BELOW THIS LINE IS AUTOGENERATED %%%"


if __name__ == "__main__":

    import sys
    import tqdm
    try:
        from itertools import pairwise
    except ImportError:
        # itertools.pairwise added in version 3.10
        def pairwise(iterable):
            # pairwise('ABCDEFG') → AB BC CD DE EF FG
            iterator = iter(iterable)
            a = next(iterator, None)
            for b in iterator:
                yield a, b
                a = b


    program = sys.argv.pop(0)
    entries = dict()
    aliases = dict()
    newkeys = set()

    # Behavior of this program depends on the program name:
    #  - create_program builds bibliography from scratch from key file
    #  - update_program updates bibliography from key file or arguments

    create_program = "create_bibliography"
    update_program = "update_bibliography"

    if create_program in program:

        usage = f"usage: {program} [-h | --help]"

        if "-h" in sys.argv or "--help" in sys.argv:
            print(usage, file=sys.stderr)
            sys.exit()

        if sys.argv:
            print(f"error: unrecognized arguments {' '.join(sys.argv)}", file=sys.stderr)
            sys.exit(usage)

        # Create from scratch: don't read in existing bibliography or aliases

    elif update_program in program:

        usage = f"usage: {program} [-h | --help] [texkey ...]"

        if "-h" in sys.argv or "--help" in sys.argv:
            print(usage, file=sys.stderr)
            sys.exit()

        # New keys to add from arguments

        for key in sys.argv:
            newkeys.add(key)

        # Read in aliases

        try:
            with open(keyfile_alias, "r") as file:
                aliases = eval(file.read())
        except FileNotFoundError:
            pass

        assert isinstance(aliases, dict)

        # Load current bibliography.bib

        with open(bibfile, "r") as file:
            lines = [line.rstrip() for line in file]

        # Strip out lines before autogenline

        if autogenline in lines:
            lines = lines[lines.index(autogenline)+1:]

        # Partition lines into bibtex entries

        partitions = [idx for idx, line in enumerate(lines) if line.startswith("@")]
        partitions += [len(lines)]
        slices = [lines[i:j] for i, j in pairwise(partitions)]
        entries = dict()
        for entry in slices:
            texkey = entry[0].split('{')[1].split(',')[0]
            entries[texkey] = "\n".join(entry)

    else:

        # Program must be create_bibliography or update_bibliography
        exit(f"unrecognized program name: {program}")


    # Read in keys from keyfile; preserve comments

    keylines = dict()
    with open(keyfile, "r") as file:
        for line in file:
            line = line.rstrip()
            key = line.split("#")[0].rstrip()
            keylines[key] = line

    allkeys = set(keylines.keys())

    # Add any newkeys if updating

    allkeys |= newkeys

    # New keys that are not yet in bibliography nor in aliases

    newkeys = allkeys - aliases.keys() - entries.keys()

    if not newkeys:
        print("nothing to be done", file=sys.stderr)
        sys.exit()

    for key in tqdm.tqdm(newkeys):
        entry = get_bibtex(key)
        texkey = entry.split('{')[1].split(',')[0]
        if texkey not in entries:
            entries[texkey] = entry
        if key != texkey:
            aliases[key] = texkey

    # If new keys were found, add them to allkeys

    allkeys |= entries.keys()

    # Write updated keyfile, keeping original line comments

    with open(keyfile, "w") as file:
        for key in sorted(allkeys):
            print(keylines[key] if key in keylines else key, file=file)

    # Write valid keyfile

    with open(keyfile_valid, "w") as file:
        print("\n".join(k for k in sorted(entries)), file=file)

    # Write outdated key aliases

    with open(keyfile_alias, "w") as file:
        print(repr(aliases), file=file)

    # Write sed command script to update keys

    with open(sedfile, "w") as file:
        print("\n".join(f"s/{k}/{v}/g" for k, v in sorted(aliases.items())), file=file)

    # Write updated bibliography

    with open(bibfile, "w") as file:
        try:
            with open(base_bibfile, "r") as f:
                for line in f:
                    print(line, end="", file=file)
        except FileNotFoundError:
            pass
        print(autogenline, end="\n\n", file=file)
        print("\n".join(v for _, v in sorted(entries.items())), file=file)


==> gwtc-4-common-files/references/update_bibliography.py <==
import requests

def get_bibtex(key):
    headers = {'Accept': 'application/x-bibtex'}
    if ":" in key:
        # Key is an inspires key of the form Author:year
        url = f"https://inspirehep.net/api/literature?q={key}"
    elif key.isdigit():
        # Key is a a unique Inspire identifier
        url = f"https://inspirehep.net/api/literature/{key}"
    else:
        raise ValueError(f"Key {key} not understood")
    response = requests.get(url, headers=headers)
    bibtext = response.text
    if len(bibtext) == 0:
        raise ValueError(f"Error: failed to find a bibkey for {key}")
    return bibtext


bibfile = "bibliography.bib"
keyfile = "bibliography.keys"
sedfile = "updatetexkeys.sed"
keyfile_valid = keyfile + ".valid"
keyfile_alias = keyfile + ".alias"
base_bibfile = "base_" + bibfile
autogenline = "%%% CONTENT BELOW THIS LINE IS AUTOGENERATED %%%"


if __name__ == "__main__":

    import sys
    import tqdm
    try:
        from itertools import pairwise
    except ImportError:
        # itertools.pairwise added in version 3.10
        def pairwise(iterable):
            # pairwise('ABCDEFG') → AB BC CD DE EF FG
            iterator = iter(iterable)
            a = next(iterator, None)
            for b in iterator:
                yield a, b
                a = b


    program = sys.argv.pop(0)
    entries = dict()
    aliases = dict()
    newkeys = set()

    # Behavior of this program depends on the program name:
    #  - create_program builds bibliography from scratch from key file
    #  - update_program updates bibliography from key file or arguments

    create_program = "create_bibliography"
    update_program = "update_bibliography"

    if create_program in program:

        usage = f"usage: {program} [-h | --help]"

        if "-h" in sys.argv or "--help" in sys.argv:
            print(usage, file=sys.stderr)
            sys.exit()

        if sys.argv:
            print(f"error: unrecognized arguments {' '.join(sys.argv)}", file=sys.stderr)
            sys.exit(usage)

        # Create from scratch: don't read in existing bibliography or aliases

    elif update_program in program:

        usage = f"usage: {program} [-h | --help] [texkey ...]"

        if "-h" in sys.argv or "--help" in sys.argv:
            print(usage, file=sys.stderr)
            sys.exit()

        # New keys to add from arguments

        for key in sys.argv:
            newkeys.add(key)

        # Read in aliases

        try:
            with open(keyfile_alias, "r") as file:
                aliases = eval(file.read())
        except FileNotFoundError:
            pass

        assert isinstance(aliases, dict)

        # Load current bibliography.bib

        with open(bibfile, "r") as file:
            lines = [line.rstrip() for line in file]

        # Strip out lines before autogenline

        if autogenline in lines:
            lines = lines[lines.index(autogenline)+1:]

        # Partition lines into bibtex entries

        partitions = [idx for idx, line in enumerate(lines) if line.startswith("@")]
        partitions += [len(lines)]
        slices = [lines[i:j] for i, j in pairwise(partitions)]
        entries = dict()
        for entry in slices:
            texkey = entry[0].split('{')[1].split(',')[0]
            entries[texkey] = "\n".join(entry)

    else:

        # Program must be create_bibliography or update_bibliography
        exit(f"unrecognized program name: {program}")


    # Read in keys from keyfile; preserve comments

    keylines = dict()
    with open(keyfile, "r") as file:
        for line in file:
            line = line.rstrip()
            key = line.split("#")[0].rstrip()
            keylines[key] = line

    allkeys = set(keylines.keys())

    # Add any newkeys if updating

    allkeys |= newkeys

    # New keys that are not yet in bibliography nor in aliases

    newkeys = allkeys - aliases.keys() - entries.keys()

    if not newkeys:
        print("nothing to be done", file=sys.stderr)
        sys.exit()

    for key in tqdm.tqdm(newkeys):
        entry = get_bibtex(key)
        texkey = entry.split('{')[1].split(',')[0]
        if texkey not in entries:
            entries[texkey] = entry
        if key != texkey:
            aliases[key] = texkey

    # If new keys were found, add them to allkeys

    allkeys |= entries.keys()

    # Write updated keyfile, keeping original line comments

    with open(keyfile, "w") as file:
        for key in sorted(allkeys):
            print(keylines[key] if key in keylines else key, file=file)

    # Write valid keyfile

    with open(keyfile_valid, "w") as file:
        print("\n".join(k for k in sorted(entries)), file=file)

    # Write outdated key aliases

    with open(keyfile_alias, "w") as file:
        print(repr(aliases), file=file)

    # Write sed command script to update keys

    with open(sedfile, "w") as file:
        print("\n".join(f"s/{k}/{v}/g" for k, v in sorted(aliases.items())), file=file)

    # Write updated bibliography

    with open(bibfile, "w") as file:
        try:
            with open(base_bibfile, "r") as f:
                for line in f:
                    print(line, end="", file=file)
        except FileNotFoundError:
            pass
        print(autogenline, end="\n\n", file=file)
        print("\n".join(v for _, v in sorted(entries.items())), file=file)


==> gwtc-4-common-files/test/test_paper_style.py <==
import sys

import matplotlib.pyplot as plt
import matplotlib
import numpy as np

matplotlib.style.use("paper.style")

fig, ax = plt.subplots()

x = np.linspace(0, 1)
y = np.sin(x)

ax.plot(x, y, label="test")
ax.set(xlabel="Time [s]", ylabel=r"$\sin(x)$")
fig.tight_layout()
fig.savefig(sys.argv[0].replace("py", "png"))


==> gwtc-4-common-files/test/write_tex_macros_file.py <==
import glob
import re


def contains_optional_argument(latex_text):
    # Regex pattern to check if [n] is present in \newcommand definition, where n is any integer
    pattern = r'\\newcommand{\\\w+}\[(\d+)\]'
    return bool(re.search(pattern, latex_text))


def read_macros(filename):
    macros = []
    with open(filename, "r") as f:
        for latex_text in f:

            # Regex pattern to capture \newcommand definitions
            pattern = r'\\newcommand{\\(\w+)}'
            match = re.search(pattern, latex_text)
            if match and contains_optional_argument(latex_text) is False:
                macros.append(match.group(1))
    return macros


read_macros
files = glob.glob("macros/*")
macros = {}
for file in files:
    macros[file] = read_macros(file)

test_file_name = "test_macros.tex"
test_file = open(test_file_name, "w+")

print(r"""\documentclass{article}
\usepackage{siunitx}
\usepackage{savetrees}
\usepackage{xcolor}
\usepackage{xspace}
\usepackage{longtable}
\begin{document}""",
      file=test_file)

for file in macros:
    print(f"\\input{{{file}}}", file=test_file)

print(r"""
\begin{longtable}{c|c|c}
file & MACRO & OUTPUT \\ \hline""",
      file=test_file)

for file, macro_set in macros.items():
    for macro in macro_set:
        if macro not in ["soft"]:
            print(f"{file.replace('_', '\\_')} & {macro} & \\{macro}\\\\", file=test_file)

print(r"""
\end{longtable}

\end{document}""",
      file=test_file)

